Improved randomized neural network methods with boundary processing for solving elliptic equations

We present two improved randomized neural network methods, namely RNN-Scaling and RNN-Boundary-Processing (RNN-BP) methods, for solving elliptic equations such as the Poisson equation and the biharmonic equation. The RNN-Scaling method modifies the optimization objective by increasing the weight of boundary equations, resulting in a more accurate approximation. We propose the boundary processing techniques on the rectangular domain that enforce the RNN method to satisfy the non-homogeneous Dirichlet and clamped boundary conditions exactly. We further prove that the RNN-BP method is exact for some solutions with specific forms and validate it numerically. Numerical experiments demonstrate that the RNN-BP method is the most accurate among the three methods, the error is reduced by 6 orders of magnitude for some tests.

==> Pics/exp1/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")


==> Pics/exp1_Poisson/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")


==> Pics/exp2/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")


==> Pics/exp2_Poisson/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")


==> Pics/exp3/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")


==> Pics/exp4_Poisson/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")


==> Pics/exp5/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")


==> Pics/exp6/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")


==> Pics/replace.py <==
import os

# 设置文件夹路径
folder_path = os.getcwd()

# 遍历文件夹中的所有文件
for filename in os.listdir(folder_path):
    # 如果文件名中包含 "ELM"
    if "ELM" in filename:
        # 构建新的文件名
        new_filename = filename.replace("ELM", "RNN")
        # 获取原文件的完整路径
        old_file = os.path.join(folder_path, filename)
        # 获取新文件的完整路径
        new_file = os.path.join(folder_path, new_filename)
        # 重命名文件
        os.rename(old_file, new_file)
        print(f"File '{old_file}' has been renamed to '{new_file}'")

